Shape without scale: an identifiability dichotomy for a bounded tail observed through a non-additive measurement kernel

A latent severity has a bounded lower tail with density of shape alpha and scale L. It is observed only through a fixed Markov kernel K that is biased and non-additive. The relative conditional spread of K diverges at the endpoint. Our sample is i.i.d. from the marginal Q alone, with no anchoring covariate or instrument. We prove a dichotomy. The shape index alpha is identifiable: for every admissible choice of the class constants, any two observationally equivalent members of a lean class share alpha, determined by a near-endpoint expansion of Q. The rate, namely L and the fixed-scale exceedance p_tau, does not survive. There exist admissible shared class constants and two members of a smaller regularity class whose observed laws coincide exactly. Across the pair alpha agrees, whereas L and p_tau move. A degenerate Le Cam two-point bound excludes any uniformly consistent estimator of either, and pointwise consistency fails at one member. Only the rate needs an anchor. We conjecture that a known kernel family with known edge map identifies the rate fiber by fiber if and only if the family satisfies a fixed-scale injectivity clause, and we prove the sufficiency direction. In surrogate safety, uncalibrated conflict data give the shape of near-crash risk, not its absolute rate.

==> anc/README.txt <==
Ancillary code for
"Shape without scale: an identifiability dichotomy for a bounded tail
 observed through a non-additive measurement kernel"

Files
-----
i1_selfcheck.py   Certifies the exact-rational scale-conjugation instance
                  (Example S11.4; Theorem 4.5 / Section S14.A of the paper):
                  12 assertions in exact rational arithmetic, adaptive
                  quadrature, and Monte Carlo.
                  Expected output ends with:
                    ALL PROGRAMMED CHECKS: 12/12 assertions passed (+ 3/3 additional cross-checks)
                    OVERALL: PASS

i2_selfcheck.py   Corroborates the two-sided near-edge constants of the
                  exponent lemma (Lemma 4.1; Section S15): 4 checks
                  (exact Beta constant, substitution identity, curved edge,
                  oscillating mass prefactor).
                  Expected output ends with:
                    OVERALL: PASS  (4/4 checks passed)

Requirements
------------
Python >= 3.13 with numpy, scipy, mpmath, sympy.
(Verified with Python 3.13.12, numpy 2.4.4, scipy 1.17.1, mpmath 1.3.0,
 sympy 1.14.0.)

Usage
-----
python3 i1_selfcheck.py
python3 i2_selfcheck.py

Both scripts are deterministic: i1_selfcheck.py fixes its random seeds,
while i2_selfcheck.py uses no randomness. Neither writes any file, and each
finishes in about a minute.


==> anc/i1_selfcheck.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
i1_selfcheck.py -- numerical self-check of the CERTIFIED INSTANCE of the
scale-conjugation confounding pair.

PAPER
    "Shape without scale: an identifiability dichotomy for a bounded tail
     observed through a non-additive measurement kernel"
    dichotomy_paper.tex   (main text)
    dichotomy_supplement.tex   (Supplementary Material)

WHAT IS VERIFIED
    Theorem  I1  (Thm "Scale/exceedance non-identifiability over M_reg"):  there are two
    members (F_S,K), (F_S',K') of one and the same regularity class M_reg whose observed
    laws coincide EXACTLY, KF_S = K'F_S', while the shape index is untouched (alpha'=alpha)
    and BOTH the tail scale L and the fixed-scale exceedance p_tau move by the factor
    kappa^{-(alpha+1)} != 1.  The instance certified here is Example "Example S11.4" of the
    Supplementary Material:

        alpha = 1,  s_max = 3,  c = 4/5,  a_0 = 3/10,  W ~ Unif[0, 1/5],  kappa = 3/4,
        shared class constants  beta = 0,  bbar = 1,  c_- = 4/5,  c_+ = 16/15,
                                tau = 1/2,  sbar_0 = s_R = s_A = 9/4.

    Member 0:  latent law F_S(s) = (s/3)^2 on [0,3];  edge slope c = 4/5;  break at s_max=3.
    Member 1:  latent law F_S'(s) = (s/(9/4))^2 on [0,9/4];  edge slope c/kappa = 16/15;
               break at kappa*s_max = 9/4.       (Member 1 = the kappa-conjugate of member 0.)
    Both:      kernel K(.|s) = Law(g(s) + W),  jitter W ~ Unif[0,1/5],  apparent endpoint
               a' = a_0 + w_- = 3/10.

CORRESPONDENCE WITH THE SUPPLEMENT (Section "Section S14.A", "Numerical self-check")
    Twelve assertions, two per item, grouped into the six items of that section:

      ITEM 1 (check 1)  Exact parameter identity + non-degeneracy exclusions
                        [Lemma "Lemma 5.6"; Definition "Definition 5.5"]
      ITEM 2 (check 2)  Estimand values, ratios, mechanism identity, risk floors
                        [Lemma "Lemma 5.7"; Lemma "Lemma 4.6"; Example "Example S11.4"]
      ITEM 3 (check 3)  Observed-law equality by quadrature; the common CDF in closed form,
                        derived twice (exact rational antidifferentiation, and regime-wise
                        symbolic integration in sympy)          [Lemma "Lemma 5.6"]
      ITEM 4 (check 4)  Observed-law equality by Monte Carlo (two-sample and one-sample KS)
                                                                [Lemma "Lemma 5.6"]
      ITEM 5 (check 5)  Membership spot checks: A3 offsets, A5 corridor, ordering of the
                        shared constants, A6 edge mass, lower edges
                        [Prop. "Proposition 5.4"; Prop. "Proposition S11.3"]
      ITEM 6 (check 6)  What moves and what does not: the latent laws differ (Kolmogorov
                        distance 7/16) while the observed laws coincide   [Theorem I1]

    Followed by a clearly-separated block of ADDITIONAL CROSS-CHECKS (the dichotomy join,
    main-text Remark "Remark 4.7"), which are NOT among the twelve assertions cited in
    the paper.

EXACTNESS
    Every structural identity is verified in EXACT RATIONAL ARITHMETIC (fractions.Fraction);
    floating point enters only through quadrature and simulation.

DETERMINISM / SEEDS  (exactly as stated in the supplement)
    20260707   -- Monte Carlo sampling stream, member 0            (item 4)
    314159265  -- Monte Carlo sampling stream, member 1            (item 4)
    271828182  -- kernel-edge checks (edge-mass MC, lower edges)   (item 5)

    RNG consumption order, recovered by exhaustive search over the natural implementations
    (see the header comment of ITEM 4):  one numpy Generator per member,
    rng = np.random.default_rng(seed);  U = rng.random(N)  drawn FIRST, then
    W = rng.uniform(0, 1/5, N) from the SAME stream.

ENVIRONMENT
    Python 3.13.12; numpy 2.4.4, scipy 1.17.1, mpmath 1.3.0, sympy 1.14.0.

EXIT CODE
    0 iff all twelve assertions pass (the additional cross-checks are reported and also
    gate the exit code, but are not counted among the twelve).
"""

import sys
import warnings
from fractions import Fraction as Fr

import numpy as np
import sympy as sp
from scipy.integrate import quad
from scipy.stats import ks_2samp, kstest
from scipy.special import beta as scipy_beta

warnings.filterwarnings("ignore")

# ----------------------------------------------------------------------------------------
# The certified instance (Example S11.4), in exact rationals.
# ----------------------------------------------------------------------------------------
ALPHA = Fr(1)            # latent shape index               (member-specific, equal for both)
SMAX = Fr(3)             # latent severity bound, member 0
C = Fr(4, 5)             # affine/edge slope, member 0
A0 = Fr(3, 10)           # affine intercept
KAPPA = Fr(3, 4)         # latent dilation factor
W_LO, W_HI = Fr(0), Fr(1, 5)      # jitter support edges  (W ~ Unif[0, 1/5])
C_W = Fr(5)              # jitter lower-edge constant  rho_W(w) = c_W (w-w_-)^beta
BETA = Fr(0)             # jitter lower-edge exponent = class edge index

CK = C / KAPPA           # edge slope, member 1 = 16/15
KSMAX = KAPPA * SMAX     # latent severity bound, member 1 = 9/4
MIDW = (W_LO + W_HI) / 2                     # jitter midpoint = 1/10
APP_ENDPOINT = A0 + W_LO                     # apparent endpoint a' = 3/10

# Shared class constants (Proposition S11.3, formula equation S10)
C_MINUS = min(C, CK)                         # 4/5
C_PLUS = max(C, CK)                          # 16/15
BBAR = max(abs(C - 1), abs(CK - 1)) * max(SMAX, KSMAX) + A0 + MIDW      # = 1
SBAR0 = S_R = S_A = min(SMAX, KSMAX)         # 9/4
TAU = Fr(1, 2)                               # fixed exceedance threshold

# Estimands (Lemma 5.7)
L0 = (ALPHA + 1) * SMAX ** (-(ALPHA + 1))            # 2/9
L1 = (ALPHA + 1) * KSMAX ** (-(ALPHA + 1))           # 32/81
P0 = (TAU / SMAX) ** (ALPHA + 1)                     # 1/36
P1 = (TAU / KSMAX) ** (ALPHA + 1)                    # 4/81
KAPPA_POW = KAPPA ** (-(ALPHA + 1))                  # kappa^{-2} = 16/9

RESULTS = []          # the twelve counted assertions
EXTRA = []            # the additional cross-checks (dichotomy), NOT counted


def report(name, ok, detail):
    """One [PASS]/[FAIL] line per counted assertion, plus indented detail."""
    print(f"{'[PASS]' if ok else '[FAIL]'} {name}")
    for piece in detail.split(" | "):
        print(f"        {piece}")
    print()
    RESULTS.append((name, ok))


def report_extra(name, ok, detail):
    """Same, for the clearly-separated additional cross-checks."""
    print(f"{'[PASS]' if ok else '[FAIL]'} {name}")
    for piece in detail.split(" | "):
        print(f"        {piece}")
    print()
    EXTRA.append((name, ok))


def banner(text):
    print("=" * 100)
    print(text)
    print("=" * 100)


print("=" * 100)
print("i1_selfcheck.py -- certified instance of the scale-conjugation confounding pair")
print("  paper : 'Shape without scale: an identifiability dichotomy'")
print("  target: Theorem I1 / Example S11.4; supplement Section S14.A")
print("  seeds : 20260707, 314159265 (MC sampling streams); 271828182 (kernel-edge checks)")
print("=" * 100)
print()

# ========================================================================================
# ITEM 1 (check 1) -- exact parameter identity and the non-degeneracy exclusions
#   Section S14.A, first bullet;  Lemma 5.6, Definition 5.5.
# ========================================================================================
banner("ITEM 1 (check 1): exact parameter identity  c*s_max = (c/kappa)*(kappa*s_max)")

scale_0 = C * SMAX                 # 4/5 * 3
scale_1 = CK * KSMAX               # 16/15 * 9/4
ok_1a = (scale_0 == Fr(12, 5)) and (scale_1 == Fr(12, 5)) and (scale_0 == scale_1)
det_1a = (f"member 0: c*s_max = {C}*{SMAX} = {scale_0} (= 12/5 = {float(scale_0)})"
          f" | member 1: (c/kappa)*(kappa*s_max) = {CK}*{KSMAX} = {scale_1}"
          f" (= 12/5 = {float(scale_1)})"
          f" | the two agree EXACTLY as rationals: {scale_0} == {scale_1} -> {scale_0 == scale_1}"
          f" | this common observed scale is the algebraic identity underlying Lemma 5.6"
          f" | observed support = [a_0+w_-, c*s_max+a_0+w_+] = [{APP_ENDPOINT}, "
          f"{scale_0 + A0 + W_HI}] = [3/10, 29/10]")
report("CHECK 1a: common observed scale c*s_max = (c/kappa)(kappa*s_max) = 12/5 (exact)",
       ok_1a, det_1a)

ok_1b = (KAPPA != 1) and (KAPPA != C) and (C != 1) and (CK != 1)
det_1b = (f"kappa = {KAPPA} not in {{1, c = {C}}}: kappa != 1 -> {KAPPA != 1}; "
          f"kappa != c -> {KAPPA != C}"
          f" | c = {C} != 1 -> {C != 1}   (Definition 5.2(b); consumed by NA)"
          f" | c/kappa = {CK} != 1 -> {CK != 1}   (member 1's kernel is non-additive too)"
          f" | all three exclusions of Definition 5.5 hold, so the pair is non-degenerate")
report("CHECK 1b: non-degeneracy exclusions kappa not in {1, c}, c != 1, c/kappa != 1",
       ok_1b, det_1b)

# ========================================================================================
# ITEM 2 (check 2) -- estimand values, common ratio, mechanism identity, risk floors
#   Section S14.A, second bullet;  Lemma 5.7, Lemma 4.6.
# ========================================================================================
banner("ITEM 2 (check 2): estimand values (exact, per Lemma 5.7)")

ratio_L = L1 / L0
ratio_p = P1 / P0
# mechanism identity: p'_tau = F_S(tau/kappa), the SAME latent CDF read at a rescaled point
tau_over_kappa = TAU / KAPPA                              # 2/3
p1_mech = (tau_over_kappa / SMAX) ** (ALPHA + 1)          # ((2/3)/3)^2 = 4/81

# alpha' = alpha (Lemma 5.7): RECOVER the shape of each member from its OWN latent
# law rather than asserting it.  For a canonical latent CDF F(s) = (s/s_bound)^(alpha+1) the
# doubling ratio F(2s)/F(s) = 2^(alpha+1) is free of s_bound, so it reads off the exponent --
# and it is falsifiable: were member 1's exponent to differ, the ratio would differ.
def _shape_exponent_pins(s_bound, expect_alpha):
    """True iff the latent CDF on [0, s_bound] has doubling ratio 2^(alpha+1) at every probe."""
    two_pow = Fr(2) ** (expect_alpha + 1)                 # 2^(alpha+1) = 4
    probes = [Fr(1, 8), Fr(1, 4), Fr(1, 2), Fr(3, 4), Fr(1)]   # 2s stays inside both supports
    return all(((2 * s) / s_bound) ** (expect_alpha + 1)
               == two_pow * ((s / s_bound) ** (expect_alpha + 1)) for s in probes)

alpha0_pinned = _shape_exponent_pins(SMAX, ALPHA)             # member 0, support [0, 3]
alpha1_pinned = _shape_exponent_pins(KAPPA * SMAX, ALPHA)     # member 1, support [0, 9/4]

ok_2a = (L0 == Fr(2, 9) and L1 == Fr(32, 81) and P0 == Fr(1, 36) and P1 == Fr(4, 81)
         and ratio_L == KAPPA_POW and ratio_p == KAPPA_POW and KAPPA_POW == Fr(16, 9)
         and p1_mech == P1 and p1_mech == Fr(4, 81)
         and alpha0_pinned and alpha1_pinned)
det_2a = (f"L  = (alpha+1) s_max^-(alpha+1) = {L0} (= 2/9 = {float(L0):.4f})"
          f" | L' = (alpha+1)(kappa s_max)^-(alpha+1) = {L1} (= 32/81 = {float(L1):.4f})"
          f" | p_tau  = (tau/s_max)^(alpha+1) = {P0} (= 1/36 = {float(P0):.5f})"
          f" | p'_tau = (tau/(kappa s_max))^(alpha+1) = {P1} (= 4/81 = {float(P1):.5f})"
          f" | L'/L = {ratio_L} and p'_tau/p_tau = {ratio_p}: both = kappa^-2 = {KAPPA_POW}"
          f" (= 16/9 = {float(KAPPA_POW):.3f}) exactly"
          f" | mechanism identity  p'_tau = F_S(tau/kappa) = (({tau_over_kappa})/{SMAX})^2 "
          f"= {p1_mech} = 4/81 -> {p1_mech == P1}"
          f" | shape untouched: alpha' = alpha = {ALPHA}")
report("CHECK 2a: L, L', p_tau, p'_tau, the common ratio kappa^-2 = 16/9, and the "
       "mechanism identity (all exact rationals)", ok_2a, det_2a)

rel_disc = KAPPA_POW - 1                        # 7/9
delta_L = abs(L0 - L1)
delta_p = abs(P0 - P1)
floor_L = delta_L / 2                           # 7/81
floor_p = delta_p / 2                           # 7/648
ok_2b = (rel_disc == Fr(7, 9) and floor_L == Fr(7, 81) and floor_p == Fr(7, 648)
         and delta_L > 0 and delta_p > 0)
det_2b = (f"relative discrepancy  kappa^-2 - 1 = {rel_disc} (= 7/9 = "
          f"{100.0 * float(rel_disc):.2f}%) in BOTH L and p_tau"
          f" | gaps: Delta_L = |L - L'| = {delta_L}, Delta_p = |p_tau - p'_tau| = {delta_p}"
          f" | Le Cam two-point risk floors (Lemma 4.6), valid at EVERY sample size n:"
          f" | Delta_L/2 = {floor_L} (= 7/81 = {float(floor_L):.5f}) > 0"
          f" | Delta_p/2 = {floor_p} (= 7/648 = {float(floor_p):.5f}) > 0"
          f" | strictly positive and free of n: no uniformly consistent estimator of L or p_tau")
report("CHECK 2b: relative discrepancy 7/9 (77.78%) and the two-point risk floors "
       "7/81, 7/648 (exact)", ok_2b, det_2b)

# ========================================================================================
# ITEM 3 (check 3) -- observed-law equality by quadrature, and the common CDF in closed
#   form, derived TWICE (exact rational antidifferentiation; sympy regime-wise integration).
#   Section S14.A, third bullet;  Lemma 5.6.
#
#   F_0(x) = 5 * int_0^{1/5} F_S ((x - 3/10 - w) / c)        dw     [member 0's own parms]
#   F_1(x) = 5 * int_0^{1/5} F_S'((x - 3/10 - w) / (c/kappa)) dw    [member 1's own parms]
#   with F_S (t) = clip((t/3)^2, 0, 1)   and   F_S'(t) = clip((t/(9/4))^2, 0, 1).
#   Each member is integrated from ITS OWN parameterization -- the coincidence is an
#   OUTPUT of the check, never an input.
# ========================================================================================
banner("ITEM 3 (check 3): observed-law equality by quadrature + the common closed-form CDF")

CF, SMF = float(C), float(SMAX)             # member 0: 0.8, 3.0
CKF, KSMF = float(CK), float(KSMAX)         # member 1: 16/15, 2.25
A0F, WHIF = float(A0), float(W_HI)          # 0.3, 0.2
CWF = float(C_W)                            # 5.0
TOP = float(C * SMAX + A0)                  # 2.7 = upper kink of the integrand in w


def _latent_cdf_float(t, s_bound):
    """F_S(t) = clip((t/s_bound)^2, 0, 1): the canonical latent CDF of a member."""
    if t <= 0.0:
        return 0.0
    r = (t / s_bound) ** 2
    return 1.0 if r >= 1.0 else r


def observed_cdf_quad(x, c_edge, s_bound):
    """Adaptive quadrature of the member's own mixture CDF over the uniform jitter window.

    The integrand w |-> F_S((x - a0 - w)/c_edge) has (at most) two kinks in w, where the
    clipped quadratic switches branch: at w = x - a0 (latent edge, argument hits 0) and at
    w = x - a0 - c_edge*s_bound = x - 2.7 (latent bound, argument hits s_bound).  Both are
    handed to QUADPACK as break points, so each panel carries a smooth polynomial.
    """
    f = lambda w: _latent_cdf_float((x - A0F - w) / c_edge, s_bound)
    pts = [p for p in (x - A0F, x - TOP) if 0.0 < p < WHIF]
    val, _ = quad(f, 0.0, WHIF, points=pts or None, epsabs=1e-14, epsrel=1e-12, limit=200)
    return CWF * val


# ---- derivation A: exact rational antidifferentiation of the clipped quadratic ---------
# G(t) = min{(t / (c*s_max))^2, 1} * 1{t > 0}  with the COMMON scale c*s_max = 12/5, and
#   F(x) = c_W * int_0^{w_+} G(x - a0 - w) dw.
# Writing y = x - a0, the window [y - 1/5, y] in the variable t = y - w meets the three
# regimes of G, giving three polynomial regimes.  Antidifferentiate  (t/(12/5))^2 = 25t^2/144
# exactly:  int (25/144) t^2 dt = 25 t^3 / 432.
SCALE = C * SMAX                    # 12/5
Y = sp.symbols("y", real=True)
q3 = sp.Rational(25, 432)           # antiderivative coefficient of (t/(12/5))^2

# regime 1 (0 <= y <= 1/5): window reaches BELOW the latent edge; t runs over [0, y]
cf1_rat = sp.expand(C_W * (q3 * Y ** 3))
# regime 2 (1/5 <= y <= 12/5): window fully interior; t runs over [y - 1/5, y]
cf2_rat = sp.expand(C_W * (q3 * Y ** 3 - q3 * (Y - sp.Rational(1, 5)) ** 3))
# regime 3 (12/5 <= y <= 13/5): window reaches BEYOND c*s_max; G == 1 on the upper part
cf3_rat = sp.expand(C_W * (sp.Integer(1) * (Y - SCALE)
                           + q3 * SCALE ** 3 - q3 * (Y - sp.Rational(1, 5)) ** 3))

# ---- derivation B: regime-wise symbolic integration in sympy ---------------------------
Wv = sp.symbols("w", real=True)
FS_sym = ((Y - Wv) / sp.Rational(4, 5) / SMAX) ** 2          # F_S((y-w)/c) as a symbol expr
cf1_sym = sp.expand(sp.simplify(C_W * sp.integrate(FS_sym, (Wv, 0, Y))))
cf2_sym = sp.expand(sp.simplify(C_W * sp.integrate(FS_sym, (Wv, 0, sp.Rational(1, 5)))))
cf3_sym = sp.expand(sp.simplify(C_W * (sp.integrate(1, (Wv, 0, Y - SCALE))
                                       + sp.integrate(FS_sym, (Wv, Y - SCALE,
                                                               sp.Rational(1, 5))))))

# the two derivations must agree, and must equal the coefficients printed in the supplement
paper1 = sp.Rational(125, 432) * Y ** 3
paper2 = (75 * Y ** 2 - 15 * Y + 1) / 432
paper3 = (-sp.Rational(125, 432) * Y ** 3 + sp.Rational(25, 144) * Y ** 2
          + sp.Rational(715, 144) * Y - sp.Rational(3455, 432))
agree_AB = all(sp.simplify(a - b) == 0 for a, b in
               [(cf1_rat, cf1_sym), (cf2_rat, cf2_sym), (cf3_rat, cf3_sym)])
agree_paper = all(sp.simplify(a - b) == 0 for a, b in
                  [(cf1_rat, paper1), (cf2_rat, paper2), (cf3_rat, paper3)])


def observed_cdf_exact(x):
    """The common observed CDF, evaluated in EXACT rational arithmetic (Fraction)."""
    y = Fr(x) - A0
    if y <= 0:
        return Fr(0)
    if y <= Fr(1, 5):
        return Fr(125, 432) * y ** 3
    if y <= Fr(12, 5):
        return (75 * y * y - 15 * y + 1) / 432
    if y <= Fr(13, 5):
        return (Fr(-125, 432) * y ** 3 + Fr(25, 144) * y * y
                + Fr(715, 144) * y - Fr(3455, 432))
    return Fr(1)


def observed_cdf_closed(x):
    """The same closed form in floating point (Horner), for the float grid."""
    y = x - A0F
    if y <= 0.0:
        return 0.0
    if y <= 0.2:
        return 125.0 * y ** 3 / 432.0
    if y <= 2.4:
        return ((75.0 * y - 15.0) * y + 1.0) / 432.0
    if y <= 2.6:
        return (((-125.0 * y + 75.0) * y + 2145.0) * y - 3455.0) / 432.0
    return 1.0


# regime-boundary agreement and the three exact anchor values
bnd_lo = sp.simplify(cf1_rat.subs(Y, sp.Rational(1, 5)) - cf2_rat.subs(Y, sp.Rational(1, 5)))
bnd_hi = sp.simplify(cf2_rat.subs(Y, sp.Rational(12, 5)) - cf3_rat.subs(Y, sp.Rational(12, 5)))
F_a = observed_cdf_exact(Fr(3, 10))          # 0
F_h = observed_cdf_exact(Fr(1, 2))           # 1/432
F_b = observed_cdf_exact(Fr(29, 10))         # 1

# ---- 3a: the two quadrature CDFs coincide on the grid ---------------------------------
GRID = np.linspace(0.2, 3.4, 2001)
Fq0 = np.array([observed_cdf_quad(x, CF, SMF) for x in GRID])
Fq1 = np.array([observed_cdf_quad(x, CKF, KSMF) for x in GRID])
d01 = float(np.max(np.abs(Fq0 - Fq1)))
TOL_Q = 1e-10
ok_3a = d01 < TOL_Q
det_3a = (f"F_0 and F_1 evaluated by adaptive quadrature, EACH FROM ITS OWN parameterization:"
          f" | member 0: F_0(x) = 5 * int_0^(1/5) F_S ((x-3/10-w)/(4/5))  dw,  "
          f"F_S (t) = clip((t/3)^2, 0, 1)"
          f" | member 1: F_1(x) = 5 * int_0^(1/5) F_S'((x-3/10-w)/(16/15)) dw,  "
          f"F_S'(t) = clip((t/(9/4))^2, 0, 1)"
          f" | 2001-point grid spanning [0.2, 3.4] (observed support [3/10, 29/10] = "
          f"[0.3, 2.9], with margins both sides)"
          f" | max |F_0(x) - F_1(x)| over the grid = {d01:.1e}  (required < {TOL_Q:.0e})"
          f" | the two observed laws coincide to machine precision -- Lemma 5.6, "
          f"numerically")
report("CHECK 3a: observed CDFs coincide, F_0 == F_1 by quadrature (max diff 4.4e-16 "
       "< 1e-10)", ok_3a, det_3a)

# ---- 3b: closed form derived twice, exact anchors, and agreement with the quadrature ---
PTS25 = [Fr(3, 10) + j * Fr(13, 120) for j in range(25)]     # 25 rational points, 3/10..29/10
# The quadrature is a float routine and can only be evaluated at the float abscissa
# float(p); the closed form is therefore evaluated -- still in exact Fraction arithmetic --
# at Fr(float(p)), the exact rational value of that same abscissa.  Comparing the two at
# one and the same point isolates the quadrature error from the abscissa-rounding error.
e0_25 = max(abs(observed_cdf_quad(float(p), CF, SMF) - float(observed_cdf_exact(float(p))))
            for p in PTS25)
e1_25 = max(abs(observed_cdf_quad(float(p), CKF, KSMF) - float(observed_cdf_exact(float(p))))
            for p in PTS25)
Fcf_grid = np.array([observed_cdf_closed(float(x)) for x in GRID])
d_full = float(np.max(np.abs(Fq0 - Fcf_grid)))
TOL_CF = 1e-12
ok_3b = (agree_AB and agree_paper and bnd_lo == 0 and bnd_hi == 0
         and F_a == 0 and F_h == Fr(1, 432) and F_b == 1
         and e0_25 < TOL_CF and e1_25 < TOL_CF and d_full < TOL_CF)
det_3b = (f"closed form derived TWICE and identically: (A) exact rational antidifferentiation "
          f"of the clipped quadratic G(t) = min{{(t/(12/5))^2, 1}} 1{{t>0}} through the "
          f"uniform window; (B) regime-wise symbolic integration in sympy over the three "
          f"window positions -> A == B: {agree_AB}"
          f" | and both equal the supplement's printed coefficients: {agree_paper}"
          f" | with y = x - 3/10:   F = {sp.nsimplify(cf1_rat)}   on 0 <= y <= 1/5"
          f" | F = (75y^2 - 15y + 1)/432 = {sp.nsimplify(cf2_rat)}   on 1/5 <= y <= 12/5"
          f" | F = {sp.nsimplify(cf3_rat)}   on 12/5 <= y <= 13/5   (F = 0 below, 1 above)"
          f" | pieces agree at the regime boundaries: at y=1/5 difference = {bnd_lo}; "
          f"at y=12/5 difference = {bnd_hi}"
          f" | exact anchors: F(3/10) = {F_a}, F(1/2) = {F_h} (= 1/432), F(29/10) = {F_b}"
          f" | quadrature vs closed form at 25 rational check points "
          f"(y = 3/10 + j*13/120, j = 0..24): member 0 -> {e0_25:.1e}, member 1 -> "
          f"{e1_25:.1e}  (required < {TOL_CF:.0e})"
          f" | member-0 quadrature vs closed form over the full 2001-point grid: {d_full:.1e}")
report("CHECK 3b: the common closed-form CDF, derived twice, exact at the anchors, and "
       "matched by both quadratures", ok_3b, det_3b)

# ========================================================================================
# ITEM 4 (check 4) -- observed-law equality by Monte Carlo.
#   Section S14.A, fourth bullet;  Lemma 5.6.
#
#   RNG SCHEME (recovered by exhaustive search over the natural implementations:
#   default_rng vs Generator(PCG64) vs MT19937 vs RandomState; U by .random vs .uniform;
#   W from the same stream after U vs from a separate stream; W by uniform(0,0.2) vs
#   random()/5; draw order U-then-W vs W-then-U; one generator per member vs one for all
#   -- 192 combinations).  The scheme below is the unique one (up to numerically
#   indistinguishable variants) reproducing the supplement's four quoted KS numbers:
#
#       ONE numpy Generator PER MEMBER, seeded 20260707 (member 0) and 314159265 (member 1);
#       within each stream, U is drawn FIRST by rng.random(N), then W by
#       rng.uniform(0, 1/5, N) from the SAME stream.
#
#   Latent draws are by inverse CDF:  F_S(s) = (s/s_max)^2  =>  s = s_max * sqrt(u).
# ========================================================================================
banner("ITEM 4 (check 4): observed-law equality by Monte Carlo (N = 10^6 per member)")

N_MC = 10 ** 6
SEED_M0, SEED_M1 = 20260707, 314159265

rng0 = np.random.default_rng(SEED_M0)
U0 = rng0.random(N_MC)                          # U  -- drawn first
W0 = rng0.uniform(0.0, WHIF, N_MC)              # W  -- same stream, after U

rng1 = np.random.default_rng(SEED_M1)
U1 = rng1.random(N_MC)
W1 = rng1.uniform(0.0, WHIF, N_MC)

S0 = SMF * np.sqrt(U0)                          # S  = 3     * sqrt(U)     on [0, 3]
S1 = KSMF * np.sqrt(U1)                         # S' = (9/4) * sqrt(U')    on [0, 9/4]
X0 = CF * S0 + A0F + W0                         # X  = c       * S  + 3/10 + W
X1 = CKF * S1 + A0F + W1                        # X' = (c/kappa)* S' + 3/10 + W'

D2, p2 = ks_2samp(X0, X1)
ok_4a = p2 > 1e-3
det_4a = (f"member 0: S  = 3*sqrt(U),     X  = (4/5)*S  + 3/10 + W    "
          f"[stream seed {SEED_M0}]"
          f" | member 1: S' = (9/4)*sqrt(U'), X' = (16/15)*S' + 3/10 + W'  "
          f"[stream seed {SEED_M1}, INDEPENDENT]"
          f" | N = 10^6 draws per member, latent by inverse CDF, jitter W ~ Unif[0, 1/5]"
          f" | two-sample Kolmogorov-Smirnov:  D = {D2:.2e},  p = {p2:.4f}   "
          f"(required p > 0.001)"
          f" | sample means {X0.mean():.6f} vs {X1.mean():.6f}; sample sds "
          f"{X0.std():.6f} vs {X1.std():.6f}"
          f" | the two simulated observed samples are indistinguishable -- as Q' = Q forces")
report("CHECK 4a: two-sample KS on 10^6 + 10^6 draws (D = 5.96e-4, p = 0.9942)",
       ok_4a, det_4a)

D1s, p1s = kstest(X1, lambda t: np.array([observed_cdf_closed(float(v)) for v in np.atleast_1d(t)]))
ok_4b = p1s > 1e-3
det_4b = (f"one-sample KS of the MEMBER-1 sample against the MEMBER-0 ANALYTIC CDF "
          f"(the closed form of check 3b)"
          f" | D = {D1s:.2e},  p = {p1s:.4f}   (required p > 0.001)"
          f" | member 1's simulated data are drawn from member 1's own latent law and own"
          f" kernel, yet they fit member 0's analytic observed CDF"
          f" | this is the cross-member test: it would fail if the two observed laws differed")
report("CHECK 4b: one-sample KS, member-1 sample vs member-0 analytic CDF "
       "(D = 8.54e-4, p = 0.4583)", ok_4b, det_4b)

# ========================================================================================
# ITEM 5 (check 5) -- membership spot checks.
#   Section S14.A, fifth bullet;  Prop. 5.4 with the shared-constant recipe
#   of Prop. S11.3.   Seed 271828182 for the Monte Carlo parts.
# ========================================================================================
banner("ITEM 5 (check 5): membership spot checks (A3 offsets, A5 corridor, ordering, "
       "A6 edge mass, lower edges)")


def g_map(s, c_edge, s_break):
    """Location map (Def. 5.2(d)): affine of slope c_edge up to the break,
    then unit-slope translation.  Exact in Fraction."""
    return c_edge * s + A0 if s <= s_break else c_edge * s_break + A0 + (s - s_break)


def offset(s, c_edge, s_break):
    """m(s) = g(s) - s + mid_W  (Lemma 5.3(iv)), exact."""
    return g_map(s, c_edge, s_break) - s + MIDW


def edge(s, c_edge, s_break):
    """ell(s) = g(s) + w_-  (Lemma 5.3(iii)), exact."""
    return g_map(s, c_edge, s_break) + W_LO


# ---- 5a: A3 offsets, the recipe bound, the A5 corridor, and the ordering (all exact) ---
# m_0(s) = -s/5 + 2/5 on [0,3], constant -1/5 beyond;  m_1(s) = s/15 + 2/5 on [0,9/4],
# constant 11/20 beyond.  An affine |m| peaks at an endpoint, so the sup is attained there.
m0_0, m0_max = offset(Fr(0), C, SMAX), offset(SMAX, C, SMAX)          # 2/5, -1/5
m1_0, m1_max = offset(Fr(0), CK, KSMAX), offset(KSMAX, CK, KSMAX)     # 2/5, 11/20
sup_m0 = max(abs(m0_0), abs(m0_max))                                  # 2/5
sup_m1 = max(abs(m1_0), abs(m1_max))                                  # 11/20
# affine-form identities and the off-support freeze, on a 3001-point exact rational grid
S_GRID = [Fr(j, 100) for j in range(3001)]                            # [0, 30], step 1/100
g0_ok = all(offset(s, C, SMAX) == (-s / 5 + Fr(2, 5) if s <= SMAX else Fr(-1, 5))
            for s in S_GRID)
g1_ok = all(offset(s, CK, KSMAX) == (s / 15 + Fr(2, 5) if s <= KSMAX else Fr(11, 20))
            for s in S_GRID)
grid_sup0 = max(abs(offset(s, C, SMAX)) for s in S_GRID)
grid_sup1 = max(abs(offset(s, CK, KSMAX)) for s in S_GRID)
recipe = max(abs(C - 1), abs(CK - 1)) * max(SMAX, KSMAX) + A0 + MIDW  # = bbar = 1
corridor_ok = (C_MINUS <= C <= C_PLUS) and (C_MINUS <= CK <= C_PLUS)
tight_ok = (C == C_MINUS) and (CK == C_PLUS)
order_ok = (0 < TAU < S_R <= SBAR0 <= min(SMAX, KSMAX)) and (0 < S_A <= SBAR0)
tau_ok = (0 < TAU < SMAX) and (0 < TAU / KAPPA < SMAX)

ok_5a = (sup_m0 == Fr(2, 5) and sup_m1 == Fr(11, 20)
         and sup_m0 <= BBAR and sup_m1 <= BBAR
         and g0_ok and g1_ok and grid_sup0 == sup_m0 and grid_sup1 == sup_m1
         and recipe == BBAR and BBAR == 1
         and corridor_ok and tight_ok and order_ok and tau_ok)
det_5a = (f"A3 offsets (exact): m_0(s) = -s/5 + 2/5 on [0,3], constant {m0_max} beyond "
          f"-> verified on all 3001 grid points: {g0_ok}"
          f" | m_1(s) = s/15 + 2/5 on [0,9/4], constant {offset(Fr(5), CK, KSMAX)} "
          f"beyond -> verified on all 3001 grid points: {g1_ok}"
          f" | sup|m_0| = {sup_m0} (= 2/5) and sup|m_1| = {sup_m1} (= 11/20), both <= bbar = "
          f"{BBAR}: attained at the affine endpoints, and confirmed as the max over a "
          f"3001-point grid on [0,30] ({grid_sup0}, {grid_sup1})"
          f" | recipe bound max(|c-1|,|c/kappa-1|)*max(s_max, kappa*s_max) + a_0 + mid_W = "
          f"max({abs(C - 1)},{abs(CK - 1)})*{max(SMAX, KSMAX)} + {A0} + {MIDW} = {recipe} "
          f"= bbar EXACTLY"
          f" | A5 corridor: c_- = {C_MINUS} <= c = {C} <= c_+ = {C_PLUS}, and c_- <= c/kappa "
          f"= {CK} <= c_+  -> {corridor_ok}; TIGHT: c = c_- and c/kappa = c_+ -> {tight_ok}"
          f" | ordering: 0 < tau = {TAU} < s_R = {S_R} <= sbar_0 = {SBAR0} <= "
          f"min(s_max, kappa s_max) = {min(SMAX, KSMAX)}; s_A = {S_A} in (0, sbar_0]"
          f" | tau = {TAU} and tau/kappa = {TAU / KAPPA} both in (0, s_max) = (0, 3) -> "
          f"{tau_ok}  (Lemma 5.7's hypothesis)")
report("CHECK 5a: A3 offsets and sup bounds, the shared-constant recipe bbar = 1, the A5 "
       "corridor (tight), and the ordering of the constants (all exact)", ok_5a, det_5a)

# ---- 5b: A6 edge mass in rational arithmetic, MC confirmation, and the lower edges -----
# The edge mass is computed THROUGH the kernel's conditional CDF
#     F_{X|S=s}(t) = clip( (t - g_i(s)) / (w_+ - w_-), 0, 1 ),
# so that translation invariance (Lemma 5.3(v)) is an OUTPUT of the check, not an
# input:  K([ell(s), ell(s)+h] | s) = F(ell(s)+h) - F(ell(s)) must come out equal to
# P(W <= h) = 5h for every s and every h in (0, 1/5].


def cond_cdf(t, s, c_edge, s_break):
    """Conditional CDF of X given S = s: the uniform jitter shifted by g_i(s).  Exact."""
    z = (t - g_map(s, c_edge, s_break)) / (W_HI - W_LO)
    return Fr(0) if z <= 0 else (Fr(1) if z >= 1 else z)


S_SPOTS = [Fr(1, 100), Fr(1, 2), Fr(17, 10)]
H_SPOTS = [Fr(j, 100) for j in range(1, 21)]          # 20 values, all in (0, 1/5]
edge_mass_ok = True
n_edge = 0
for (c_e, s_b) in ((C, SMAX), (CK, KSMAX)):
    for s in S_SPOTS:
        ell_s = edge(s, c_e, s_b)
        for h in H_SPOTS:
            mass = cond_cdf(ell_s + h, s, c_e, s_b) - cond_cdf(ell_s, s, c_e, s_b)
            n_edge += 1
            if mass != C_W * h:                        # c_K = c_W/(beta+1) = 5, no o(1)
                edge_mass_ok = False
cK_const = C_W / (BETA + 1)                            # 5/1 = 5

# Monte Carlo confirmation of the edge mass, seed 271828182
SEED_EDGE = 271828182
M_MC = 10 ** 5
rng_e = np.random.default_rng(SEED_EDGE)
zs = []
for (s, h, c_e, s_b) in ((Fr(1, 2), Fr(1, 10), C, SMAX),
                         (Fr(17, 10), Fr(1, 20), CK, KSMAX)):
    gf = float(g_map(s, c_e, s_b))
    Wd = rng_e.uniform(0.0, WHIF, M_MC)
    Xd = gf + Wd
    lo, hh = gf + float(W_LO), float(h)
    cnt = int(np.sum((Xd >= lo) & (Xd <= lo + hh)))
    pth = float(C_W * h)                               # theoretical mass 5h
    zs.append((cnt - M_MC * pth) / np.sqrt(M_MC * pth * (1.0 - pth)))
ok_z = all(abs(z) < 4.0 for z in zs)

# Lower edges: min of 10^5 draws of g_i(s) + W must EXCEED ell_i(s) (and only just)
gaps = []
for (c_e, s_b, lab) in ((C, SMAX, "0"), (CK, KSMAX, "1")):
    for s in (Fr(3, 10), Fr(2)):
        gf = float(g_map(s, c_e, s_b))
        ell_f = float(edge(s, c_e, s_b))
        Xd = gf + rng_e.uniform(0.0, WHIF, M_MC)
        gaps.append((lab, s, float(np.min(Xd)) - ell_f))
TOL_EDGE = 1e-3
GAP_LO, GAP_HI = 4.0e-7, 2.7e-6                        # the bracket quoted in the supplement
ok_edges = all(0.0 < gp < TOL_EDGE for _, _, gp in gaps)
ok_bracket = all(GAP_LO <= gp <= GAP_HI for _, _, gp in gaps)
expected_gap = float(W_HI) / (M_MC + 1)

ok_5b = edge_mass_ok and ok_z and ok_edges and ok_bracket
det_5b = (f"A6 edge mass, EXACT rational arithmetic through the kernel's conditional CDF "
          f"F_(X|S=s)(t) = clip((t - g_i(s))/(w_+ - w_-), 0, 1) -- so translation invariance "
          f"is an OUTPUT, not an input"
          f" | both kernels x s in {{1/100, 1/2, 17/10}} x twenty h in {{j/100 : j=1..20}} "
          f"subset (0, 1/5]:  {n_edge} exact identities, all K([ell(s), ell(s)+h] given s) "
          f"= P(W <= h) = 5h -> {edge_mass_ok}"
          f" | hence c_K == c_W/(beta+1) = {cK_const}, with NO (1+o(1)) correction "
          f"(the jitter is uniform, beta = 0)"
          f" | Monte Carlo confirmation (seed {SEED_EDGE}, 10^5 draws each): member 0 at "
          f"(s,h) = (1/2, 1/10) -> z = {zs[0]:+.2f}; member 1 at (s,h) = (17/10, 1/20) -> "
          f"z = {zs[1]:+.2f}   (required |z| < 4)"
          f" | lower edges: minima of 10^5 draws of g_i(s) + W exceed ell_0(s) = (4/5)s+3/10, "
          f"resp. ell_1(s) = (16/15)s+3/10, by"
          f" | " + ", ".join(f"member {lab}, s={float(s):g}: {gp:.1e}" for lab, s, gp in gaps)
          + f" | all four gaps lie in the bracket [{GAP_LO:.1e}, {GAP_HI:.1e}] -> {ok_bracket}"
            f", and all are > 0 and < tolerance {TOL_EDGE:.0e} -> {ok_edges}"
            f" | expected gap (1/5)/(10^5 + 1) = {expected_gap:.1e} ~ 2e-6: the draws sit just "
            f"above the edge, never below it")
report("CHECK 5b: A6 edge mass = 5h exactly (rational, via the conditional CDF), MC "
       "z-scores +0.16 / -1.41, and the lower edges", ok_5b, det_5b)

# ========================================================================================
# ITEM 6 (check 6) -- what moves, and what does not.  THE PUNCHLINE.
#   Section S14.A, sixth bullet;  Theorem I1.
# ========================================================================================
banner("ITEM 6 (check 6): what moves and what does not -- the punchline")


def latent_cdf(s, s_bound):
    """Canonical latent CDF F(s) = (s/s_bound)^(alpha+1) = (s/s_bound)^2, exact."""
    if s <= 0:
        return Fr(0)
    return (s / s_bound) ** 2 if s <= s_bound else Fr(1)


FS_tau, FS1_tau = latent_cdf(TAU, SMAX), latent_cdf(TAU, KSMAX)          # 1/36, 4/81
FS_25, FS1_25 = latent_cdf(Fr(5, 2), SMAX), latent_cdf(Fr(5, 2), KSMAX)  # 25/36, 1
ok_6a = (FS_tau == Fr(1, 36) and FS1_tau == Fr(4, 81) and FS_tau != FS1_tau
         and FS_25 == Fr(25, 36) and FS1_25 == 1 and FS_25 != FS1_25)
det_6a = (f"the LATENT laws genuinely differ, exactly:"
          f" | F_S(tau)   = F_S(1/2)   = {FS_tau} (= 1/36)   !=   {FS1_tau} (= 4/81) = "
          f"F_S'(1/2) = F_S'(tau)"
          f" | F_S(5/2)   = {FS_25} (= 25/36)   !=   {FS1_25} (= 1) = F_S'(5/2)   "
          f"(5/2 > kappa*s_max = 9/4, so member 1's latent law is already exhausted there)"
          f" | so the two latent severities are NOT the same random variable -- not even close")
report("CHECK 6a: the latent laws differ, F_S(tau) != F_S'(tau) and F_S(5/2) != F_S'(5/2) "
       "(exact)", ok_6a, det_6a)

# Kolmogorov distance between the two LATENT CDFs: sup_s |F_S(s) - F_S'(s)|.
#   on [0, 9/4]:  s^2 |1/9 - 16/81| = 7 s^2 / 81, increasing, = 7/16 at s = 9/4
#   on [9/4, 3]:  1 - s^2/9,          decreasing, = 7/16 at s = 9/4
# so the sup is exactly 7/16, attained at s = kappa*s_max = 9/4.
KS_exact = abs(latent_cdf(KSMAX, SMAX) - latent_cdf(KSMAX, KSMAX))       # |9/16 - 1| = 7/16
LGRID = [Fr(j, 1000) for j in range(3001)]                               # [0,3], exact
ks_grid = max(abs(latent_cdf(s, SMAX) - latent_cdf(s, KSMAX)) for s in LGRID)
argmax_grid = max(LGRID, key=lambda s: abs(latent_cdf(s, SMAX) - latent_cdf(s, KSMAX)))
grid_dev = abs(float(ks_grid) - float(KS_exact))
ok_6b = (KS_exact == Fr(7, 16) and ks_grid == KS_exact and grid_dev < 1e-12
         and argmax_grid == KSMAX and d01 < TOL_Q)
det_6b = (f"Kolmogorov distance between the two LATENT CDFs: "
          f"sup_s |F_S(s) - F_S'(s)| = {KS_exact} = {float(KS_exact)} EXACTLY (= 7/16)"
          f" | attained at s = kappa*s_max = {KSMAX} (the endpoint of member 1's support): "
          f"|F_S(9/4) - F_S'(9/4)| = |9/16 - 1| = 7/16"
          f" | grid-confirmed on a 3001-point exact grid over [0,3]: max = {ks_grid} at "
          f"s = {argmax_grid}, deviation from 7/16 = {grid_dev:.1e} (< 1e-12)"
          f" | ---------------------------------------------------------------------------"
          f" | CONTRAST (the punchline): the LATENT laws are 0.4375 apart in Kolmogorov "
          f"distance -- a chasm --"
          f" | while the OBSERVED laws coincide to {d01:.1e}, i.e. EXACTLY (checks 3-4)."
          f" | Everything the data could ever show is identical; the estimand pair "
          f"(L, p_tau) nevertheless shifts by kappa^-2 = 16/9, a {100 * float(rel_disc):.1f}% "
          f"discrepancy. No sample size can tell the two members apart.")
report("CHECK 6b: latent Kolmogorov distance 7/16 = 0.4375 exactly, while the observed laws "
       "coincide -- the confound", ok_6b, det_6b)

# ========================================================================================
# ADDITIONAL CROSS-CHECKS (dichotomy) -- main-text Remark 4.7.
# These are NOT among the twelve assertions cited in the paper; they are reported in a
# clearly-separated block so that the supplement's sentence ("twelve assertions grouped
# into the six items below") stays literally true.
# ========================================================================================
print()
print("#" * 100)
print("ADDITIONAL CROSS-CHECKS (dichotomy; NOT among the twelve assertions cited in "
      "the paper)")
print("#" * 100)
print()
banner("Remark 4.7 on the certified instance -- the confounding pair is a "
       "SHARPNESS CERTIFICATE")

# (i) the member-dependent factor L * c_ell^{-(alpha+1)} of the lead coefficient of the
#     affine sharpening equation 14 is EXACTLY INVARIANT under the conjugation
#     (S -> kappa S, c_ell -> c_ell/kappa): L moves by kappa^{-(alpha+1)}, and
#     c_ell^{-(alpha+1)} moves by the inverse factor kappa^{alpha+1}.
fac0 = L0 * C ** (-(ALPHA + 1))               # (2/9)*(4/5)^-2   = 25/72
fac1 = L1 * CK ** (-(ALPHA + 1))              # (32/81)*(16/15)^-2 = 25/72
ok_i = (fac0 == Fr(25, 72) and fac1 == Fr(25, 72) and fac0 == fac1)
det_i = (f"member 0:  L * c_ell^-(alpha+1) = ({L0}) * ({C})^-2 = ({L0}) * ({C ** -2}) = "
         f"{fac0}  (= 25/72 = {float(fac0):.6f})"
         f" | member 1:  L' * (c_ell')^-(alpha+1) = ({L1}) * ({CK})^-2 = ({L1}) * "
         f"({CK ** -2}) = {fac1}  (= 25/72 = {float(fac1):.6f})"
         f" | the two are EXACTLY EQUAL: {fac0} == {fac1} -> {fac0 == fac1}"
         f" | L moves by kappa^-(alpha+1) = {KAPPA_POW} while c_ell^-(alpha+1) moves by the "
         f"INVERSE factor kappa^(alpha+1) = {KAPPA ** (ALPHA + 1)}; the product is invariant."
         f" | This is the member-dependent factor of the lead coefficient of the affine "
         f"sharpening equation 14 -- the factor that in GENERAL varies from member to member.")
report_extra("CROSS-CHECK (i): the member-dependent lead factor L * c_ell^-(alpha+1) = 25/72 for "
             "BOTH members (exact)", ok_i, det_i)

# (ii) the FULL lead coefficient of equation 14.  The remaining factors are shared by the pair:
#      cbar_K = c_W/(beta+1) depends only on the shared class constants and the common
#      jitter, and B(alpha+1, beta+2) only on beta and the common shape alpha' = alpha.
B_exact = sp.nsimplify(sp.beta(sp.Integer(ALPHA + 1), sp.Integer(BETA + 2)))   # B(2,2) = 1/6
B_rat = Fr(int(sp.numer(B_exact)), int(sp.denom(B_exact)))
B_float = float(scipy_beta(float(ALPHA + 1), float(BETA + 2)))
lead0 = cK_const * B_rat * fac0
lead1 = cK_const * B_rat * fac1
ok_ii = (B_rat == Fr(1, 6) and abs(B_float - 1.0 / 6.0) < 1e-15
         and lead0 == Fr(125, 432) and lead1 == Fr(125, 432) and lead0 == lead1)
det_ii = (f"shared factors: cbar_K = c_W/(beta+1) = {C_W}/{BETA + 1} = {cK_const} (common "
          f"jitter), and B(alpha+1, beta+2) = B(2, 2) = {B_rat} (= 1/6; scipy: "
          f"{B_float:.15f})"
          f" | full lead coefficient  cbar_K * B(alpha+1, beta+2) * L * c_ell^-(alpha+1):"
          f" | member 0:  {cK_const} * {B_rat} * {fac0} = {lead0}  (= 125/432 = "
          f"{float(lead0):.9f})"
          f" | member 1:  {cK_const} * {B_rat} * {fac1} = {lead1}  (= 125/432 = "
          f"{float(lead1):.9f})"
          f" | EQUAL, exactly as the coincidence Q' = Q forces: {lead0 == lead1}"
          f" | near-endpoint exponent alpha + beta + 2 = {ALPHA} + {BETA} + 2 = "
          f"{ALPHA + BETA + 2} -- the SAME for both members (shape survives)")
report_extra("CROSS-CHECK (ii): the FULL lead coefficient cbar_K * B(2,2) * L * c_ell^-2 = "
             "5 * (1/6) * (25/72) = 125/432 for BOTH members (exact)", ok_ii, det_ii)

# (iii) THE JOIN ITSELF.  That 125/432 is EXACTLY the cubic coefficient of the common
#      observed CDF found in item 3: near the edge, F(x) = 125 y^3 / 432 with y = x - a.
#      So the confounding pair realizes PRECISELY the near-edge expansion of the positive
#      half -- Q([a, a+h]) = (125/432) h^(alpha+beta+2) = (125/432) h^3 -- with an
#      INVARIANT lead constant.  Here the (1+o(1)) of equation 14 vanishes identically:
#      the expansion is an EXACT identity for every h <= 1/5.
cubic_coeff = Fr(125, 432)                        # the coefficient read off regime 1, item 3
from_cdf = sp.nsimplify(cf1_rat.coeff(Y, 3))      # coefficient of y^3 in the closed form
from_cdf_rat = Fr(int(sp.numer(from_cdf)), int(sp.denom(from_cdf)))
exponent = ALPHA + BETA + 2                       # = 3
H_TEST = [Fr(1, 100), Fr(1, 40), Fr(1, 20), Fr(1, 10), Fr(3, 20), Fr(1, 5)]
qmass_ok = True
for h in H_TEST:
    lhs = observed_cdf_exact(APP_ENDPOINT + h) - observed_cdf_exact(APP_ENDPOINT)  # Q([a,a+h])
    rhs = cubic_coeff * h ** exponent                                              # (125/432)h^3
    if lhs != rhs:
        qmass_ok = False
ok_iii = (from_cdf_rat == cubic_coeff and lead0 == cubic_coeff and qmass_ok
          and exponent == 3)
det_iii = (f"the closed-form observed CDF of item 3 reads, near the apparent endpoint "
           f"a = {APP_ENDPOINT} (y = x - a):   F(x) = {from_cdf_rat} * y^3   on 0 <= y <= 1/5"
           f" | its cubic coefficient is {from_cdf_rat} = 125/432 -- IDENTICAL to the lead "
           f"coefficient computed independently in CROSS-CHECK (ii) from cbar_K, the Beta factor, "
           f"L and c_ell:  {lead0} == {from_cdf_rat} -> {lead0 == cubic_coeff}"
           f" | hence, EXACTLY (the (1+o(1)) of equation 14 vanishing identically here):"
           f" |     Q([a, a+h]) = (125/432) * h^(alpha+beta+2) = (125/432) * h^3   for every "
           f"h <= 1/5"
           f" | verified as a rational identity at h in "
           f"{{{', '.join(str(h) for h in H_TEST)}}} -> {qmass_ok}"
           f" | ==> THE DICHOTOMY JOIN: the confounding pair of the NEGATIVE half realizes "
           f"precisely the near-edge expansion Q([a,a+h]) ~ L h^(alpha+beta+2) of the "
           f"POSITIVE half (Lemma 4.1), with an INVARIANT lead constant 125/432."
           f" | The pair CORROBORATES the shape theorem rather than contradicting it: it "
           f"keeps alpha' = alpha = 1 and the exponent 3, and moves only the rate (L, p_tau). "
           f"That is exactly the sharpness certificate of Remark 4.7.")
report_extra("CROSS-CHECK (iii): 125/432 IS the cubic coefficient of the common observed CDF; "
             "Q([a,a+h]) = (125/432) h^3 exactly for h <= 1/5", ok_iii, det_iii)

# ========================================================================================
# Summary and exit code
# ========================================================================================
n_pass = sum(ok for _, ok in RESULTS)
n_tot = len(RESULTS)
n_pass_x = sum(ok for _, ok in EXTRA)
n_tot_x = len(EXTRA)
all_ok = (n_pass == n_tot) and (n_pass_x == n_tot_x)

print("=" * 100)
print("SUMMARY")
print("=" * 100)
print(f"  The twelve counted assertions (supplement Section S14.A, six items):")
for i, (name, ok) in enumerate(RESULTS, 1):
    print(f"    {i:2d}. {'PASS' if ok else 'FAIL'} - {name}")
print()
print(f"  Additional cross-checks (dichotomy, Remark 4.7; NOT counted):")
for name, ok in EXTRA:
    print(f"        {'PASS' if ok else 'FAIL'} - {name}")
print()
print(f"  ALL PROGRAMMED CHECKS: {n_pass}/{n_tot} assertions passed "
      f"(+ {n_pass_x}/{n_tot_x} additional cross-checks)")
print()
print(f"  OVERALL: {'PASS' if all_ok else 'FAIL'}")
print("=" * 100)

sys.exit(0 if all_ok else 1)





==> anc/i2_selfcheck.py <==
#!/usr/bin/env python3
"""Numerical corroboration of the near-edge expansion constants.

PAPER
    "Shape without scale: an identifiability dichotomy for a bounded tail
     observed through a non-additive measurement kernel"
    main text    : dichotomy_paper.tex
    supplement   : dichotomy_supplement.tex

SUPPLEMENT SECTION CORROBORATED
    Section "Numerical corroboration" (label Section S15).  That section states that
    this script "runs four independent checks, each cross-validated by multiple
    quadrature methods, and all pass".  The four checks below are those four.

CLAIMS VERIFIED (and where each lives in the paper)

  CHECK 1 -- the affine-case constant of Lemma "Near-edge exponent"
            (Lemma 4.1, affine sharpening equation 14; proved in the supplement
            as Proposition S6.1, Section S6).  At
                alpha = 1.3, beta = 0.7, c_l = 0.8, cbar_K = 1, L = 1, h = 0.02,
                int_0^{h/c_l} cbar_K (h - c_l s)^{beta+1} L s^alpha ds
                    == cbar_K B(alpha+1, beta+2) L c_l^{-(alpha+1)} h^{alpha+beta+2}.
            Three independent quadratures (adaptive scipy quad; 1000-node
            Gauss-Legendre on the rescaled integrand; mpmath tanh-sinh at 30
            digits) are each matched against the closed Euler-Beta form, and the
            closed form is itself evaluated three ways (scipy, mpmath, and a
            Gamma-reflection identity whose rational prefactor is exact).  The
            supplement calls this identity "exact for every h > 0" -- NOT merely
            asymptotic -- so exactness in h is tested on an exact-rational ladder
            of h, not only at the quoted h = 0.02.

  CHECK 2 -- the substitution identity behind the Beta constant
            (Proposition S4.1, display equation S3, Section S4):
                int_0^{1/c} (1 - c t)^{beta+1} t^alpha dt
                    == c^{-(alpha+1)} B(alpha+1, beta+2),
            on a grid of (alpha, beta, c) that INCLUDES the corner cases
            alpha = 0 and beta = 0; the maximal relative error is reported.
            Rows with integer (alpha, beta) are additionally certified in exact
            rational arithmetic, the Beta value then being a rational number.

  CHECK 3 -- curved edge inside the A5 corridor: the constant moves, the
            exponent does not (Remark S4.3, Section S4).  With
            ell(s) = a + 0.6 s + 0.8 s^2, corridor [c_-, c_+] = [0.6, 1.4] on
            s_R = 0.5, c_K == 1, alpha = 1.3, beta = 0.7:  Q([a, a+h]) is formed
            by the profile integral over h = 1e-2 ... 1e-8, its successive
            log-log slopes converge to alpha+beta+2 = 4, and Q/(L h^4) converges
            to the LOCAL-slope constant B(2.3, 2.7) * 0.6^{-2.3} = 0.24313343
            while staying inside the corridor sandwich band
            [B * 1.4^{-2.3}, B * 0.6^{-2.3}] throughout.

  CHECK 4 -- oscillating c_K: the two-sided bound of Lemma 4.1 is
            sharp, i.e. no asymptotic equality (Remark S14.2 of the
            supplement; Remark 4.7 of the main text; squeeze of
            Corollary S5.1).  With c_K(s) = 1 + 0.3 cos(log s), so that
            clo = 0.7 and chigh = 1.3 with NO limit, over h = 1e-2 ... 1e-12:
            the ratio Q/(L h^4) stays inside the asymptotic band
            [clo B c_+^{-2.3}, chigh B c_-^{-2.3}] and DOES NOT CONVERGE -- its
            observed oscillation range is reported and its predicted peak-to-peak
            amplitude is cross-validated against an independent complex-Beta
            evaluation 2 * 0.3 * |0.6^{-(2.3+i)} B(2.3+i, 2.7)| -- while the
            log-log RATIO log Q / log h still drifts to 4 like 1/|log h|.  The
            exponent survives even though the constant does not.

DETERMINISM AND SEEDS
    Fully deterministic: all four checks are quadrature, series and closed-form
    evaluations.  No Monte Carlo, hence no random-number stream and no seed --
    consistently with Section S15, which quotes no seed for this script.
    (Seeds 20260707 / 314159265 / 271828182 belong to the *other* script,
    i1_selfcheck.py of Section S14.A, which does sample.)  Exact rational
    arithmetic (fractions.Fraction) carries every quantity the paper calls
    "exact"; floating point enters only through quadrature and the Beta/Gamma
    special functions.

EXIT STATUS
    0 iff all four checks pass; 1 otherwise.

Environment: Python 3.13, numpy 2.4.4, scipy 1.17.1, mpmath 1.3.0.
"""

import sys
import warnings
from fractions import Fraction
from math import cos, exp, log, sqrt

import mpmath as mp
import numpy as np
from scipy.integrate import quad
from scipy.special import beta as beta_fn

mp.mp.dps = 30

RULE = "=" * 100
RESULTS = []          # (title, ok) per top-level check -- exactly four entries


def report(title, ok, lines):
    """One [PASS]/[FAIL] line per check, followed by its indented evidence."""
    print(f"{'[PASS]' if ok else '[FAIL]'} {title}")
    for line in lines:
        print(f"        {line}")
    print()
    RESULTS.append((title, ok))


def banner(text):
    print(RULE)
    print(text)
    print(RULE)


# --------------------------------------------------------------------------
# Shared exact-rational parameters of the Section S15 display.
# --------------------------------------------------------------------------
AL = Fraction(13, 10)          # alpha  = 1.3
BE = Fraction(7, 10)           # beta   = 0.7
CL = Fraction(4, 5)            # c_ell  = 0.8
CK = Fraction(1)               # cbar_K = 1
LL = Fraction(1)               # L      = 1
HH = Fraction(1, 50)           # h      = 0.02

# Exponent bookkeeping, done exactly: these are the numbers the paper names.
P_LAT = AL + 1                 # alpha + 1  = 23/10
P_EDG = BE + 2                 # beta  + 2  = 27/10
P_TOT = AL + BE + 2            # alpha + beta + 2  -- an *integer*, 4


def beta_reflection(alpha, beta):
    """B(alpha+1, beta+2) via Gamma recursion + Euler reflection.

    Independent of any library Beta routine.  Valid when alpha, beta are
    rationals with (alpha+1) + (beta+2) an integer n and fractional part
    z = frac(alpha+1) in (0, 1):

        Gamma(alpha+1) Gamma(beta+2) = P * Gamma(z) Gamma(1-z) = P * pi/sin(pi z)

    with P the *exact rational* product of the descending Pochhammer factors,
    and B = Gamma(alpha+1) Gamma(beta+2) / Gamma(n) with Gamma(n) = (n-1)!.
    """
    x, y = Fraction(alpha) + 1, Fraction(beta) + 2
    n = x + y
    assert n.denominator == 1, "reflection form needs integer argument sum"
    pref, z = Fraction(1), x
    while z > 1:                      # Gamma(z) = (z-1) Gamma(z-1)
        z -= 1
        pref *= z
    zc = y                            # partner argument, reduce to 1 - z
    while zc > 1:
        zc -= 1
        pref *= zc
    assert z + zc == 1, "reflection partners must sum to 1"
    gamma_n = mp.factorial(int(n) - 1)
    num = mp.mpf(pref.numerator) / mp.mpf(pref.denominator)
    return pref, num * mp.pi / (mp.sin(mp.pi * mp.mpf(z.numerator) / z.denominator) * gamma_n)


# ==========================================================================
# CHECK 1  --  Section S15 display; Lemma 4.1 / equation 14; Proposition S4.1
# ==========================================================================
banner("CHECK 1: affine-case constant of Lemma 4.1  "
       "(alpha=1.3, beta=0.7, c_l=0.8, cbar_K=1, L=1, h=0.02)")

al, be, cl, ck, LL_f, h = float(AL), float(BE), float(CL), float(CK), float(LL), float(HH)

# --- the closed Euler-Beta form, evaluated three independent ways ----------
B_scipy = beta_fn(al + 1.0, be + 2.0)                                   # scipy
B_mp = mp.beta(mp.mpf(P_LAT.numerator) / P_LAT.denominator,
               mp.mpf(P_EDG.numerator) / P_EDG.denominator)             # mpmath, 30 dps
B_pref, B_refl = beta_reflection(AL, BE)                                # Gamma reflection
B_spread = max(abs(B_scipy / float(B_mp) - 1.0), abs(float(B_refl) / float(B_mp) - 1.0))

closed = ck * B_scipy * LL_f * cl ** (-(al + 1.0)) * h ** float(P_TOT)
closed_mp = (mp.mpf(1) * B_mp * mp.power(mp.mpf(CL.numerator) / CL.denominator, -(mp.mpf(23) / 10))
             * mp.power(mp.mpf(HH.numerator) / HH.denominator, 4))

# --- quadrature 1: adaptive scipy on the raw integrand ---------------------
I_quad, _ = quad(lambda s: ck * (h - cl * s) ** (be + 1.0) * LL_f * s ** al,
                 0.0, h / cl, epsabs=1e-18, epsrel=1e-13, limit=200)

# --- quadrature 2: 1000-node Gauss-Legendre after s = (h/c_l) t ------------
# (h - c_l s)^{be+1} s^al ds  ->  h^{be+1} (h/c_l)^{al+1} (1-t)^{be+1} t^al dt
xg, wg = np.polynomial.legendre.leggauss(1000)
tg, wg = 0.5 * (xg + 1.0), 0.5 * wg
I_gl = (ck * LL_f * h ** (be + 1.0) * (h / cl) ** (al + 1.0)
        * float(np.sum(wg * (1.0 - tg) ** (be + 1.0) * tg ** al)))

# --- quadrature 3: mpmath tanh-sinh at 30 digits ---------------------------
def _f1_mp(s):
    base = mp.mpf(HH.numerator) / HH.denominator - (mp.mpf(CL.numerator) / CL.denominator) * s
    if base <= 0:
        return mp.mpf(0)
    return mp.power(base, mp.mpf(17) / 10) * mp.power(s, mp.mpf(13) / 10)


I_mp = mp.quad(_f1_mp, [0, mp.mpf(HH.numerator) / (HH.denominator * mp.mpf(CL.numerator) / CL.denominator)])

r_quad, r_gl, r_mp = I_quad / closed, I_gl / closed, float(I_mp / closed_mp)
agree_qm, agree_qg = abs(I_quad / float(I_mp) - 1.0), abs(I_quad / I_gl - 1.0)

# --- exactness in h: the identity is exact for EVERY h > 0, not asymptotic --
# Exact-rational ladder; alpha+beta+2 = 4 exactly, so I(h) / h^4 must be the
# SAME constant at every h.  Fraction carries h and h^4; mpmath does the rest.
C_exact = B_mp * mp.power(mp.mpf(CL.numerator) / CL.denominator, -(mp.mpf(23) / 10))
ladder = [Fraction(3), Fraction(1, 2), Fraction(1, 10), HH, Fraction(1, 1000), Fraction(1, 10 ** 6)]
ladder_dev = []
for hq in ladder:
    hm = mp.mpf(hq.numerator) / hq.denominator
    upper = mp.mpf((hq / CL).numerator) / (hq / CL).denominator      # h/c_l, exactly rational
    val = mp.quad(lambda s, hm=hm: (mp.mpf(0) if hm - (mp.mpf(4) / 5) * s <= 0 else
                                    mp.power(hm - (mp.mpf(4) / 5) * s, mp.mpf(17) / 10)
                                    * mp.power(s, mp.mpf(13) / 10)), [0, upper])
    h4 = Fraction(hq ** 4)                                            # exact rational h^4
    pred = C_exact * (mp.mpf(h4.numerator) / h4.denominator)
    ladder_dev.append((hq, float(abs(val / pred - 1))))
worst_ladder = max(d for _, d in ladder_dev)

ok1 = (P_TOT == 4 and P_TOT.denominator == 1
       and (HH / CL) == Fraction(1, 40)
       and abs(r_quad - 1) < 1e-8 and abs(r_gl - 1) < 1e-8 and abs(r_mp - 1) < 1e-8
       and agree_qm < 2e-8 and agree_qg < 2e-8
       and B_spread < 1e-12 and worst_ladder < 1e-20)

print(f"   exact rationals: alpha={AL}, beta={BE}, c_l={CL}, h={HH};  "
      f"alpha+1={P_LAT}, beta+2={P_EDG}, alpha+beta+2={P_TOT} (integer), h/c_l={HH / CL}")
print(f"   B(2.3,2.7): scipy={B_scipy:.15f}  mpmath={mp.nstr(B_mp, 16)}  "
      f"reflection={mp.nstr(B_refl, 16)}  [prefactor {B_pref} * pi / (24 sin(3pi/10))]")
print("   exactness in h (identity is exact for every h>0, not asymptotic):")
for hq, d in ladder_dev:
    print(f"      h = {str(hq):>9}   |I(h) / (C h^4) - 1| = {d:.2e}")
print()

report(
    "CHECK 1: affine-case constant, closed Euler-Beta form (Section S15 display; Lemma 4.1/equation 14)",
    ok1,
    [f"I_quad = {I_quad:.12e}, closed form = cbar_K*B(2.3,2.7)*L*0.8^-2.3*h^4 = {closed:.12e}",
     f"ratio quad/closed   = {r_quad:.12f}  (|ratio-1| = {abs(r_quad - 1):.3e} < 1e-8)",
     f"ratio GL(1000)/closed = {r_gl:.12f}  (|ratio-1| = {abs(r_gl - 1):.3e})",
     f"ratio mpmath/closed = {r_mp:.12f}  (|ratio-1| = {abs(r_mp - 1):.3e})",
     f"method agreement: |quad/mpmath-1| = {agree_qm:.3e}, |quad/GL-1| = {agree_qg:.3e}",
     f"closed form cross-validated 3 ways (scipy / mpmath-30dps / Gamma-reflection): "
     f"max spread {B_spread:.2e}",
     f"exact for every h>0: max |I(h)/(C h^4) - 1| over the rational ladder "
     f"{{3, 1/2, 1/10, 1/50, 1/1000, 1e-6}} = {worst_ladder:.2e}"])

# ==========================================================================
# CHECK 2  --  Proposition S4.1, display equation S3 (supplement Section S4)
#              int_0^{1/c} (1-ct)^{beta+1} t^alpha dt = c^{-(alpha+1)} B(a+1,b+2)
# ==========================================================================
banner("CHECK 2: substitution identity  int_0^{1/c}(1-ct)^{b+1} t^a dt "
       "= c^{-(a+1)} B(a+1,b+2)   (equation S3 at h=1)")

# Grid deliberately includes the corners alpha = 0 and beta = 0, plus the
# Section S15 parameter row (1.3, 0.7, 0.8) and the degenerate slope c = 1.
GRID = [(Fraction(0), Fraction(0), Fraction(1, 2)),        # corner: alpha = 0 AND beta = 0
        (Fraction(0), Fraction(2), Fraction(17, 10)),      # corner: alpha = 0
        (Fraction(3, 2), Fraction(0), Fraction(3, 10)),    # corner: beta = 0
        (Fraction(11, 5), Fraction(11, 10), Fraction(1)),  # generic, c = 1
        (AL, BE, CL)]                                      # the Section S15 row

worst_quad = worst_mp = 0.0
exact_rows = 0
for aq, bq, cq in GRID:
    a2, b2, c2 = float(aq), float(bq), float(cq)
    rhs = c2 ** (-(a2 + 1.0)) * beta_fn(a2 + 1.0, b2 + 2.0)

    def g(t, a2=a2, b2=b2, c2=c2):
        base = 1.0 - c2 * t
        if base <= 0.0:
            return 0.0
        if t <= 0.0:
            return 1.0 if a2 == 0.0 else 0.0          # t^0 = 1 at the corner alpha = 0
        return base ** (b2 + 1.0) * t ** a2

    lhs_q, _ = quad(g, 0.0, 1.0 / c2, epsabs=1e-16, epsrel=1e-13, limit=200)

    def g_mp(t, aq=aq, bq=bq, cq=cq):
        base = 1 - (mp.mpf(cq.numerator) / cq.denominator) * t
        if base <= 0:
            return mp.mpf(0)
        if t <= 0:
            return mp.power(base, mp.mpf((bq + 1).numerator) / (bq + 1).denominator) if aq == 0 else mp.mpf(0)
        return (mp.power(base, mp.mpf((bq + 1).numerator) / (bq + 1).denominator)
                * mp.power(t, mp.mpf(aq.numerator) / aq.denominator))

    lhs_m = float(mp.quad(g_mp, [0, mp.mpf(cq.denominator) / cq.numerator]))
    e_q, e_m = abs(lhs_q / rhs - 1.0), abs(lhs_m / rhs - 1.0)
    worst_quad, worst_mp = max(worst_quad, e_q), max(worst_mp, e_m)

    # When alpha and beta are integers, B(alpha+1, beta+2) is RATIONAL and the
    # whole right-hand side is an exact rational: certify it with Fraction.
    tag = ""
    if aq.denominator == 1 and bq.denominator == 1:
        m, n = int(aq) + 1, int(bq) + 2                       # B(m,n) = (m-1)!(n-1)!/(m+n-1)!
        num = den = 1
        for k in range(1, m):
            num *= k
        for k in range(1, n):
            num *= k
        for k in range(1, m + n):
            den *= k
        rhs_exact = cq ** (-m) * Fraction(num, den)
        assert abs(float(rhs_exact) / rhs - 1.0) < 1e-14, "exact-rational RHS disagrees with scipy"
        exact_rows += 1
        tag = f"   [exact rational RHS = {rhs_exact}]"

    print(f"   (a={a2}, b={b2}, c={c2}): lhs={lhs_q:.10e}, rhs={rhs:.10e}, "
          f"relerr_quad={e_q:.2e}, relerr_mpmath={e_m:.2e}{tag}")

ok2 = worst_quad < 1e-8 and worst_mp < 1e-8 and exact_rows >= 2
print()
report(
    "CHECK 2: substitution identity on an (alpha,beta,c) grid incl. corners alpha=0, beta=0 (Proposition S4.1)",
    ok2,
    [f"max relative error over the grid: quad = {worst_quad:.2e}, mpmath = {worst_mp:.2e} "
     f"(tolerance 1e-8) -- the ~1e-15 of Section S15",
     f"grid includes the corners alpha=0 (twice), beta=0 (twice) and the slope c=1",
     f"{exact_rows} integer-index rows additionally certified in exact rational arithmetic "
     f"(fractions.Fraction), the Beta value being rational there"])

# ==========================================================================
# CHECK 3  --  curved edge in the A5 corridor (Remark S4.3)
#              ell(s) = a + 0.6 s + 0.8 s^2, [c_-,c_+] = [0.6,1.4], c_K == 1
# ==========================================================================
banner("CHECK 3: curved edge l(s)=a+0.6s+0.8s^2 in corridor [c-,c+]=[0.6,1.4], "
       "c_K=1, alpha=1.3, beta=0.7  (Remark S4.3)")

A_EDGE, S_R = 0.3, 0.5                    # apparent endpoint a; corridor radius s_R
CM, CP = 0.6, 1.4                         # c_-, c_+
AL3, BE3, L3 = 1.3, 0.7, 1.0
PW = BE3 + 1.0                            # edge-mass exponent beta+1 = 1.7
EXPO = AL3 + BE3 + 2.0                    # 4.0

# A5 corridor sanity: l'(s) = 0.6 + 1.6 s lies in [0.6, 1.4] on [0, s_R], and
# c_- s <= l(s) - a = 0.6 s + 0.8 s^2 <= c_+ s on (0, s_R].
assert CM <= 0.6 and 0.6 + 1.6 * S_R <= CP + 1e-15, "edge leaves the A5 corridor"

# Depth: delta_h(s) = (h - (l(s)-a))_+ = (h - 0.6 s - 0.8 s^2)_+ .
# Q([a,a+h]) = int_0^{s_R} c_K(s) delta_h(s)^{beta+1} L s^alpha ds  (exact model,
# no o(1)).  Rescale s = h t:  Q(h) = L h^{alpha+beta+2} R(h)  with
# R(h) = int_0^{T} (1 - 0.6 t - 0.8 h t^2)^{beta+1} t^alpha dt, T the positive
# root of 1 - 0.6 t - 0.8 h t^2 = 0 (capped by s_R/h).  So R(h) = Q/(L h^4).


def t_star(hh):
    """Positive root of 0.8 h t^2 + 0.6 t - 1 = 0, in cancellation-free form."""
    return 2.0 / (0.6 + sqrt(0.36 + 3.2 * hh))


def R_curved(hh):
    T = min(t_star(hh), S_R / hh)
    f = lambda t: max(1.0 - 0.6 * t - 0.8 * hh * t * t, 0.0) ** PW * t ** AL3
    v, _ = quad(f, 0.0, T, epsabs=1e-16, epsrel=1e-12, limit=300)
    return v


def R_curved_mp(hh):
    """Independent tanh-sinh evaluation of the same rescaled profile integral."""
    T = mp.mpf(min(t_star(hh), S_R / hh))
    hm = mp.mpf(hh)

    def f(t):
        base = 1 - mp.mpf('0.6') * t - mp.mpf('0.8') * hm * t ** 2
        if base <= 0:
            return mp.mpf(0)
        return mp.power(base, mp.mpf(17) / 10) * mp.power(t, mp.mpf(13) / 10)

    return float(mp.quad(f, [0, T]))


hexp3 = np.arange(-2.0, -8.01, -0.5)                 # 13 points, 1e-2 ... 1e-8
hs3 = 10.0 ** hexp3
R3 = np.array([R_curved(x) for x in hs3])            # Q(h) / (L h^4)
R3m = np.array([R_curved_mp(x) for x in hs3])
xval3 = float(np.max(np.abs(R3 / R3m - 1.0)))

lnQ3 = EXPO * np.log(hs3) + np.log(R3)               # log Q(h)
slopes = np.diff(lnQ3) / np.diff(np.log(hs3))        # successive log-log slopes

B3 = beta_fn(AL3 + 1.0, BE3 + 2.0)                   # B(2.3, 2.7)
target3 = B3 * CM ** (-(AL3 + 1.0))                  # B * 0.6^-2.3  -- the paper's 0.24313343
band_lo3 = B3 * CP ** (-(AL3 + 1.0))                 # B * 1.4^-2.3
band_hi3 = target3                                   # B * 0.6^-2.3

print("   h-exponent | Q(h)/(L h^4)      | successive log-log slope")
for i, ex in enumerate(hexp3):
    s = f"{slopes[i - 1]:.10f}" if i > 0 else "    --    "
    print(f"   10^{ex:5.1f}   | {R3[i]:.12f}    | {s}")
print(f"   B(2.3,2.7) = {B3:.12f};  limit constant B*0.6^-2.3 = {target3:.12f};  "
      f"band = [{band_lo3:.12f}, {band_hi3:.12f}]")
print(f"   quadrature cross-check (scipy quad vs mpmath tanh-sinh): max |ratio-1| = {xval3:.2e}")
print()

slope_dev = abs(slopes[-1] - EXPO)
const_dev = abs(R3[-1] / target3 - 1.0)
in_band3 = bool(np.all((R3 >= band_lo3) & (R3 <= band_hi3)))
ok3 = slope_dev < 0.01 and const_dev < 0.01 and in_band3 and xval3 < 1e-8

report(
    "CHECK 3: curved edge -- constant moves to B*0.6^-2.3 = 0.24313343, exponent stays 4 (Remark S4.3)",
    ok3,
    [f"log-log slopes: first three = {slopes[0]:.6f}, {slopes[1]:.6f}, {slopes[2]:.6f}  ->  "
     f"last three = {slopes[-3]:.10f}, {slopes[-2]:.10f}, {slopes[-1]:.10f}",
     f"final slope vs alpha+beta+2 = 4.0: deviation {slope_dev:.2e} (tol 0.01) -- curvature does NOT move the exponent",
     f"Q(h)/(L h^4): first (h=1e-2) = {R3[0]:.10f}, last (h=1e-8) = {R3[-1]:.10f}",
     f"local-slope constant B(2.3,2.7)*0.6^-2.3 = {target3:.10f} (paper: 0.24313343); "
     f"last/limit - 1 = {R3[-1] / target3 - 1.0:.3e} (tol 1e-2)",
     f"corridor sandwich band [B*1.4^-2.3, B*0.6^-2.3] = [{band_lo3:.10f}, {band_hi3:.10f}]",
     f"all {len(R3)} grid ratios inside the band: {in_band3} "
     f"(min = {R3.min():.10f}, max = {R3.max():.10f})",
     f"two quadratures agree to {xval3:.2e}; B(2.3,2.7) itself agrees across scipy/mpmath/reflection"])

# ==========================================================================
# CHECK 4  --  oscillating c_K: two-sided bound sharp, no asymptotic equality
#              (Remark S14.2; main-text Remark 4.7; Corollary S5.1)
# ==========================================================================
banner("CHECK 4: oscillating c_K(s) = 1 + 0.3 cos(log s)  "
       "(c_lo = 0.7, c_hi = 1.3, NO limit)  (Remark S14.2 / Remark 4.7)")

CLO, CHI = 0.7, 1.3                      # liminf / limsup of c_K: 1 -+ 0.3, attained i.o.

# Same curved edge as CHECK 3, now weighted by the oscillating prefactor:
#   Q(h) = int c_K(s) (h - 0.6 s - 0.8 s^2)_+^{1.7} L s^{1.3} ds,
# and after s = h t,  c_K(h t) = 1 + 0.3 cos(log h + log t), so
#   R(h) := Q(h)/(L h^4) = int_0^T (1 + 0.3 cos(log h + log t)) (1 - 0.6t - 0.8 h t^2)^{1.7} t^{1.3} dt.


def R_osc_u(hh):
    """Primary form: u = -log t (t = e^{-u}), which tames log t at the origin."""
    T = min(t_star(hh), S_R / hh)
    lnh = log(hh)
    f = lambda u: ((1.0 + 0.3 * cos(lnh - u))
                   * max(1.0 - 0.6 * exp(-u) - 0.8 * hh * exp(-2.0 * u), 0.0) ** PW
                   * exp(-(AL3 + 1.0) * u))
    v, _ = quad(f, -log(T), 40.0, epsabs=1e-14, epsrel=1e-11, limit=500)
    return v


def R_osc_t(hh):
    """Independent cross-check: integrate directly in t (oscillatory as t -> 0,
    damped by t^1.3)."""
    T = min(t_star(hh), S_R / hh)
    lnh = log(hh)
    f = lambda t: (0.0 if t <= 0.0 else
                   (1.0 + 0.3 * cos(lnh + log(t)))
                   * max(1.0 - 0.6 * t - 0.8 * hh * t * t, 0.0) ** PW * t ** AL3)
    with warnings.catch_warnings():
        warnings.simplefilter("ignore")
        v, _ = quad(f, 0.0, T, epsabs=1e-12, epsrel=1e-10, limit=500)
    return v


hexp4 = np.arange(-2.0, -12.01, -0.5)                # 21 points, 1e-2 ... 1e-12
hs4 = 10.0 ** hexp4
R4 = np.array([R_osc_u(x) for x in hs4])
R4t = np.array([R_osc_t(x) for x in hs4])
xval4 = float(np.max(np.abs(R4 / R4t - 1.0)))

# Analytic small-h law, from the SAME substitution identity continued to a
# complex first argument:  cos(log h + log t) = Re[e^{i log h} t^{i}], and
#   int_0^{1/0.6} t^{1.3+i} (1-0.6t)^{1.7} dt = 0.6^{-(2.3+i)} B(2.3+i, 2.7).
# Hence R(h) -> B0 + 0.3 Re[e^{i log h} C0]: a pure oscillation in log h that
# never settles.  This is an evaluation independent of every quadrature above.
C0 = mp.power(mp.mpf('0.6'), -mp.mpc(AL3 + 1.0, 1.0)) * mp.beta(mp.mpc(AL3 + 1.0, 1.0), BE3 + 2.0)
B0 = target3                                          # B(2.3,2.7) * 0.6^-2.3
amp = 0.3 * float(abs(C0))                            # predicted amplitude
pred = lambda hh: float(B0 + 0.3 * (mp.e ** (mp.mpc(0, 1) * mp.log(hh)) * C0).real)
pred_dev = max(abs(pred(x) - r) for x, r in zip(hs4[-9:], R4[-9:]))

band_lo4 = CLO * B3 * CP ** (-(AL3 + 1.0))            # clo * B * 1.4^-2.3
band_hi4 = CHI * B3 * CM ** (-(AL3 + 1.0))            # chi * B * 0.6^-2.3

print("   h-exponent | R(h)=Q(h)/(L h^4) | analytic prediction B0 + 0.3 Re[e^{i log h} C0]")
for ex, r, x in zip(hexp4, R4, hs4):
    print(f"   10^{ex:5.1f}   | {r:.12f}    | {pred(x):.12f}")
print(f"   u-form vs direct-t quadrature: max |ratio-1| = {xval4:.2e}")
print(f"   asymptotic mean B0 = {B0:.10f}, amplitude 0.3*|0.6^-(2.3+i) B(2.3+i,2.7)| = {amp:.10f}")
print(f"   -> predicted asymptotic range [{B0 - amp:.10f}, {B0 + amp:.10f}]")
print()

# (i) the two-sided (varkappa) sandwich holds at every h -- the Lemma's band.
in_band4 = bool(np.all((R4 >= band_lo4) & (R4 <= band_hi4)))

# (ii) NON-convergence: R(h) keeps oscillating.  Observed range vs the
#      independently predicted peak-to-peak 2*amp.
obs_lo, obs_hi = float(R4.min()), float(R4.max())
obs_p2p = obs_hi - obs_lo                              # over the whole grid
spread6 = float(R4[-6:].max() - R4[-6:].min())         # last 6 pts ~ one period of cos(log h)
p2p_ratio = obs_p2p / (2.0 * amp)
no_convergence = spread6 > 0.05

# (iii) the exponent survives: log Q / log h obeys the proved squeeze and
#       decays to 4 like 1/|log h| (Corollary S5.1), with NO faster rate.
devs = [abs((EXPO * log(x) + log(r)) / log(x) - EXPO) for x, r in zip(hs4, R4)]
band_log = max(abs(log(band_lo4)), abs(log(band_hi4)))
squeeze_ok = all(d <= band_log / abs(log(x)) + 1e-12 for d, x in zip(devs, hs4))
decay_ok = devs[-1] < devs[0] / 3.0
ratio_end = (EXPO * log(hs4[-1]) + log(R4[-1])) / log(hs4[-1])

ok4 = (in_band4 and no_convergence and squeeze_ok and decay_ok
       and xval4 < 1e-8 and pred_dev < 1e-6 and abs(p2p_ratio - 1.0) < 0.05)

trend = ", ".join(f"(10^{e:.0f}, {d:.4f})" for e, d in list(zip(hexp4, devs))[::4])
report(
    "CHECK 4: oscillating c_K -- two-sided bound is sharp: constant does not converge, exponent does "
    "(Remark S14.2 / Remark 4.7)",
    ok4,
    [f"(i) kappa sandwich [clo*B*1.4^-2.3, chi*B*0.6^-2.3] = [{band_lo4:.10f}, {band_hi4:.10f}]; "
     f"all {len(R4)} grid values of R(h), h=1e-2..1e-12, lie inside: {in_band4}",
     f"(ii) R(h) does NOT converge: observed oscillation range [{obs_lo:.10f}, {obs_hi:.10f}], "
     f"peak-to-peak {obs_p2p:.6f}; spread over the last 6 points (~one period of cos(log h)) "
     f"= {spread6:.6f} (> 0.05 required)",
     f"     independent complex-Beta prediction: peak-to-peak 2*0.3*|0.6^-(2.3+i) B(2.3+i,2.7)| "
     f"= {2 * amp:.6f}; observed/predicted = {p2p_ratio:.4f} (grid samples cos(log h), so it "
     f"cannot exceed 1)",
     f"     the full analytic law B0 + 0.3 Re[e^{{i log h}} C0] matches the quadrature to "
     f"{pred_dev:.2e} on the 9 smallest h -- so the non-convergence is structural, not numerical noise",
     f"(iii) exponent survives: log Q/log h = {ratio_end:.6f} at h=1e-12, deviation from 4 = "
     f"{devs[-1]:.6f}; proved squeeze bound max|log band|/|log h| = {band_log / abs(log(hs4[-1])):.6f}, "
     f"holds at every grid point: {squeeze_ok}",
     f"     deviation trend (h-exp, dev): {trend} -- decay like 1/|log h|, exactly the rate the "
     f"two-sided Lemma implies; no faster rate is provable, since the constant oscillates",
     f"quadrature cross-check (u-form vs direct-t form): max |ratio-1| = {xval4:.2e}"])

# ==========================================================================
# Summary
# ==========================================================================
banner("SUMMARY")
n_ok = sum(ok for _, ok in RESULTS)
for title, ok in RESULTS:
    print(f"   {'PASS' if ok else 'FAIL'} - {title}")
print()
print(f"OVERALL: {'PASS' if n_ok == len(RESULTS) else 'FAIL'}  "
      f"({n_ok}/{len(RESULTS)} checks passed)")
sys.exit(0 if n_ok == len(RESULTS) else 1)

